The Schwarzschild-Kerr crossover of high overtone quasinormal modes

A slowly rotating black hole is close to a nonrotating one, but its highly damped quasinormal spectrum is not. The Schwarzschild approximation holds only up to overtone numbers of order $\chi^{-4/3}$, where $\chi$ is the dimensionless spin. We find that the frequency shift at this scale is a universal function, derived from the wave boundary conditions with an error estimate. It is given by the spectrum of a sextic oscillator, via the correspondence between ordinary differential equations and integrable models. It recovers the Schwarzschild $\log 3$ and organizes the singular Kerr coefficients.

==> anc/README.md <==
# Ancillary files

| File | Content |
|---|---|
| `fig1_sequences.csv` | QNM frequencies used for the extrapolation in Fig. 1 of the Letter and Table S2 of the Supplemental Material. Columns: `s`, `xi`, `N`, `Re_delta`, `Im_delta`, where `delta_N = Omega_N + i w_N`, `Omega = 2 M omega`, `w_N = (N+1/2)/2`, and the rotation is `chi = a/M = xi * w_N^(-3/4)`. Scalar modes have (s, l, m) = (0, 0, 0). Gravitational modes have (-2, 2, -2). |
| `f0b.py` | Crossover function F_{0,s}(xi) for s = 0, -2 (numpy, scipy). `logD(E, l)` is the logarithm of the spectral determinant of the sextic oscillator, computed by shooting as the Wronskian of the regular and decaying solutions. `T(xi, s)` gives T_s through Eqs. (10) and (11) of the Letter. `F0(xi, s)` gives F_{0,s}(xi) of Eq. (8), with the logarithm continued from log 3 at xi = 0. `Tk(kappa, s)` gives T_s(kappa) for complex kappa. |

The frequencies in `fig1_sequences.csv` were computed with the continued fraction of the Teukolsky radial equation, as described in Sec. F of the Supplemental Material.
The extrapolation to N -> infinity uses least-squares polynomials in eps = w_N^(-1/4), as described there.

## Use of `f0b.py`

`T` and `F0` take a single finite real number xi >= 0. `Tk` takes a single finite complex number kappa. The spin s is 0 or -2.
Accepted types are Python `int` and `float`, NumPy integer and floating-point scalars, zero-dimensional arrays of these, and other Python real numbers such as `fractions.Fraction`. `Tk` also accepts complex numbers for kappa.
The conditions xi >= 0 and s = 0 or -2 are tested on the values as given. For example, a negative fraction that would round to zero is rejected.
The arguments are then converted to Python `float`, `complex`, and `int` before any arithmetic, so the result does not depend on the numerical type of the input.
Other inputs raise `ValueError`. These include masked values, `decimal.Decimal`, strings, `None`, and arrays with one or more dimensions.
`logD(E, l)` and `Q(E, l)` take a single finite complex number E and a single finite real number l, with the same accepted types.

`T`, `Tk`, `logD`, and `Q` have an optional argument `rtol`. It is the relative tolerance of the integration of the differential equation. It must lie between 2.3e-14 and 1e-3, and other values raise `ValueError`. The default is 3e-14.

`F0(xi, s)` fixes the branch of the logarithm by following the phase of T_s from xi = 0 for xi <= 5, and by Eq. (13) of the Letter for xi > 5.
`F0(xi, s, track=True)` follows the phase for all xi. The phases on the grid are stored, so later calls reuse them.
The stored phases are protected by a lock for each s, so `F0` can be called from several threads.
A `RuntimeError` is raised if the branch is not determined.
The real part of F_{0,s} is exponentially small at large xi. It is below the smallest normal double precision number for xi above about 115, and it is returned as zero for xi above about 120.

`Tk(kappa, s)` evaluates Eq. (11) of the Letter. Equation (11) has removable singularities where Q_s(-X) or Q_s(-iX) vanishes, with X = exp(i pi/4) kappa.
Close to these points `Tk` returns the mean of Eq. (11) over 24 points of a circle around kappa. The mean of T_s over the circle equals T_s(kappa), since T_s is an entire function, and the 24 points approximate this mean. The call then costs 25 evaluations of Eq. (11).
An `ArithmeticError` is raised if T_s exceeds the range of double precision numbers, or if the means over 24 and over 12 of the points differ by more than 1e-10 max(1, |T_s|).
This threshold tests the consistency of the two means, that is, the discretization of the circle. It does not measure the error of the integration, since both means use the same values. With a larger `rtol`, a result can pass this test with an error above 1e-10 max(1, |T_s|), and it can also fail the test.

`python3 f0b.py` runs a self-test of about 50 seconds and ends with "All checks passed." or a list of failures.
It compares D(0) with its exact value, T_s and F_{0,s} with reference values from multiprecision arithmetic up to xi = 100, T_s = -1 at the quasi-exactly solvable point, and Z_{1,s} with its closed form.
It also checks the branch numbers, `Tk` at a removable singularity of Eq. (11) and for small and large T_s, the treatment of input types, and calls of `F0` from several threads.

## Tested accuracy

The values below are the largest differences from multiprecision arithmetic at the tested points, for s = 0 and -2. They are not bounds.
They were obtained with Python 3.13.18, NumPy 2.5.3, and SciPy 1.18.1, and with the default `rtol`.

- T_s for real xi: 1e-14 for xi <= 6, 8e-14 for xi <= 20, and 7e-13 for xi <= 100. Here |T_s| is of order one.
- Imaginary part of F_{0,s}: 6e-15 for xi <= 20 and 5e-14 for xi <= 100.
- Real part of F_{0,s}: relative error 7e-12 at the tested points with xi <= 100, where the real part is of order 1e-254 at xi = 100. The real part has zeros. At a relative distance d in xi from a zero, the relative error is about 2e-15/d. This was tested for four zeros for each s with xi <= 20 and d from 1e-2 to 1e-9. In units of |H|, with H = log(1 + 4B(1+B))/(8 pi) and B = Q_s(X)/Q_s(-X), the absolute error is 3e-14 or less at these points close to the zeros. At the other tested points it is 9e-13 or less. These are the 30 reference points with 0.5 <= xi <= 100 and 14 further points with 20 < xi < 100 for each s.
- D(E): relative error below 1e-12 for |E| <= 7100 when the distance of E from the zeros of D is at least 15 percent of their spacing. The error grows closer to a zero. Near E = 5610 it is about 3e-12 at 3 percent of the spacing and 3e-11 at 0.3 percent.
- `Tk`: 2e-13 max(1, |T_s|) for |kappa| <= 300 and 2e-12 max(1, |T_s|) for |kappa| <= 2500. The tested points include random kappa and points close to the removable singularities of Eq. (11).
- `Tk` for small |T_s|: the values above are then absolute errors. Let eps be the larger of the relative errors of the ratios A = Q_s(iX)/Q_s(-iX) and B = Q_s(X)/Q_s(-X). To first order, the relative error of T_s is at most c eps, with c = (|A| |1+B| + |B| |1+A|)/|T_s|. The actual error also depends on the phases of the two errors. The value of eps is of order 1e-15 for |kappa| of order one and a few times 1e-13 for |kappa| of order 1000. Where c is of order one, a small T_s keeps its relative accuracy. An example is kappa = -100i, where |T_s| is of order 1e-17 and the relative error is 2e-13. Close to a zero of T_s the factor c is large. At a relative distance d in kappa from a zero, the relative error is about 2e-15/d. This was tested for zeros on the negative imaginary axis of kappa with |kappa| <= 30. Values closer to a zero than this allows require multiprecision arithmetic.
- The ratios follow from `Q` with E = (2+2i) kappa and l = 2|s| - 1/2: A = Q(iE, l)/Q(-iE, l) and B = Q(E, l)/Q(-E, l).


==> anc/f0b.py <==
# Crossover function F_{0,s}(xi) from the spectral determinant of the sextic oscillator.
# Equations (8)-(11) of the Letter and Sec. E.1 of the Supplemental Material. Requires numpy and scipy.
#
#   -phi'' + [x^6 + l(l+1)/x^2] phi = E phi,   l = 2|s| - 1/2,   D(E) = W[Y, phi_reg] = Y phi_reg' - Y' phi_reg,
#   phi_reg = x^(l+1) (1 + ...) at the origin (the solution without a logarithm for s = 0),
#   Y ~ x^(-3/2) exp(-x^4/4) at infinity,   Q_s(X) = D(2 sqrt(2) X) / D(0).
#
# Method (shooting): phi_reg starts from its power series at a small x0 and is integrated outward to x = L,
# in the form u = phi_reg exp(-x^4/4), which varies slowly at large x. At x = L, Y and Y' are taken from the
# asymptotic series of Y'/Y, and the Wronskian is evaluated. L lies beyond the turning points,
# L = max(LMIN, CL |E|^(1/6)), so no integration of the decaying solution is needed.
#
#   T(xi, s)     connection coefficient T_s at kappa_0 = exp(-i pi/4) xi^2/4, Eq. (11), for real xi >= 0
#   F0(xi, s)    crossover function F_{0,s}(xi) = log T_s/(4 pi), Eq. (8), with the logarithm continued from log 3
#   Tk(kappa, s) T_s(kappa) for complex kappa
#   xi is a single finite real number, xi >= 0, kappa is a single finite complex number, and s is 0 or -2.
#   Accepted types are Python and NumPy integers and floating-point numbers, and other Python real numbers such as
#   fractions.Fraction. Other inputs, including masked values, raise ValueError. The conditions on xi and s are
#   tested on the values as given. The arguments are then converted to Python float, complex, and int.
#   logD and Q take a single finite complex number E and a single finite real number l, with the same accepted types.
#   T, Tk, logD, and Q have an optional argument rtol, the relative tolerance of the integration of the differential
#   equation. It must lie between 2.3e-14 and 1e-3. The values below refer to the default, 3e-14.
#   The functions can be called from several threads.
#   Run "python3 f0b.py" for a self-test.
#
# Largest differences from multiprecision arithmetic at the tested points, for s = 0 and -2. They are not bounds.
#   T_s, real xi   1e-14 for xi <= 6, 8e-14 for xi <= 20, and 7e-13 for xi <= 100. Here |T_s| is of order one.
#   Im F_{0,s}     6e-15 for xi <= 20 and 5e-14 for xi <= 100.
#   Re F_{0,s}     relative error 7e-12 for xi <= 100. At a relative distance d in xi from a zero of the real part,
#                  the relative error is about 2e-15/d.
#   D(E)           relative error below 1e-12 for |E| <= 7100 when the distance of E from the zeros of D is at least
#                  15 percent of their spacing. It grows closer to a zero. Near E = 5610 it is about 3e-12 at
#                  3 percent of the spacing and 3e-11 at 0.3 percent.
#   Tk             2e-13 max(1, |T_s|) for |kappa| <= 300 and 2e-12 max(1, |T_s|) for |kappa| <= 2500, including
#                  points close to the removable singularities of Eq. (11). These are absolute errors for |T_s| < 1.
#                  T_s has zeros in the complex plane. At a relative distance d in kappa from a zero, the relative
#                  error is about 2e-15/d.
import numbers, sys, threading
from bisect import bisect_right
import numpy as np
from math import lgamma, log, pi, sqrt
from scipy.integrate import solve_ivp
from scipy.special import beta
LMIN, CL = 3.6, 1.5
AMP = 10             # largest accepted amplification of the relative errors of the ratios in Eq. (11)
RTOL = (2.3e-14, 1e-3)                       # accepted range of rtol, the relative tolerance of the integration

def _number(z, kinds, name):
    # z as a single number with its value as given, before any rounding. Accepted are zero-dimensional values of
    # the numerical types in kinds (b, i, u, f, c: boolean, integers, real, complex) and other Python real numbers,
    # such as fractions.Fraction. Masked values are rejected.
    if np.ma.is_masked(z): raise ValueError(name)
    if isinstance(z, numbers.Real) and not isinstance(z, (int, float, np.generic)): return z
    a = np.asarray(z)
    if a.ndim != 0 or a.dtype.kind not in kinds: raise ValueError(name)
    return a.item()

def _real(xi):
    # xi as a Python float. It must be a single finite real number with xi >= 0. The sign is tested on the value
    # as given, so that a negative number is rejected even if it rounds to zero.
    v = _number(xi, 'biuf', 'xi must be a single real number')
    try: x = float(v)
    except (OverflowError, ValueError): x = float('inf')
    if not (v >= 0 and x < float('inf')): raise ValueError('xi must be finite and nonnegative')
    return x

def _spin(s):
    # s as a Python int. Equation (11) of the Letter holds for s = 0 and -2. The value is tested as given,
    # before any rounding.
    v = _number(s, 'biuf', 's must be 0 or -2')
    if not (v == 0 or v == -2): raise ValueError('s must be 0 or -2')
    return int(v)

def _float(z, name):
    # z as a finite Python float
    v = _number(z, 'biuf', name + ' must be a single real number')
    try: x = float(v)
    except (OverflowError, ValueError): x = float('inf')
    if not abs(x) < float('inf'): raise ValueError(name + ' must be finite')
    return x

def _complex(z, name):
    # z as a finite Python complex number
    v = _number(z, 'biufc', name + ' must be a single number')
    try: c = complex(v)
    except (OverflowError, ValueError): raise ValueError(name + ' must be finite') from None
    if not np.isfinite(c): raise ValueError(name + ' must be finite')
    return c

def _rtol(rtol):
    # rtol as a Python float. It must lie in the range RTOL. The lower end lies just above the smallest value
    # accepted by the integrator, 100 times the machine epsilon (about 2.22e-14). Infinite values and NaN are rejected.
    v = _number(rtol, 'biuf', 'rtol must be a single real number')
    if not RTOL[0] <= v <= RTOL[1]: raise ValueError('rtol must lie between %g and %g' % RTOL)
    return float(v)

def _origin(E, l, x0):
    # phi_reg and its derivative at x0 from the power series g = sum_k a_k x^k (even k),
    # a_k = (a_{k-8} - E a_{k-2}) / (k (k + 2l + 1)), with phi_reg = x^(l+1) g.
    a = {0: 1.0 + 0j}; g = 1.0 + 0j; gp = 0j; k = 0; small = 0
    while small < 4:
        k += 2
        ak = (a.get(k - 8, 0) - E * a[k - 2]) / (k * (k + 2 * l + 1)); a[k] = ak
        t = ak * x0**k; g += t; gp += k * ak * x0**(k - 1)
        small = small + 1 if abs(t) < 1e-18 * abs(g) else 0
        if k > 400: raise RuntimeError('power series at the origin did not converge')
    return x0**(l + 1) * g, (l + 1) * x0**l * g + x0**(l + 1) * gp

def _infinity(E, l, L):
    # log[Y(L) exp(L^4/4)] and r = Y'(L)/Y(L) from the series r = -x^3 + sum_j sigma_j x^(-1-2j).
    # The Riccati equation r' = V - r^2, V = x^6 + lam/x^2 - E, gives sigma_0 = -3/2, sigma_1 = E/2, and
    # 2 sigma_j = -lam delta_{j2} - (2j-3) sigma_{j-2} + sum_{a+b=j-2} sigma_a sigma_b for j >= 2.
    # The series is asymptotic. It is summed in t_j = sigma_j L^(-2j) until the terms are below 1e-17.
    lam = l * (l + 1); h = L**-4.0
    t = [-1.5 + 0j, E / (2 * L * L)]; small = 0
    lY = -1.5 * log(L) - t[1] / 2; r = t[0] + t[1]; j = 1
    while small < 4:
        j += 1
        tj = h * (-(2 * j - 3) * t[j - 2] + sum(t[a] * t[j - 2 - a] for a in range(j - 1)) - (lam if j == 2 else 0)) / 2
        t.append(tj); r += tj; lY -= tj / (2 * j)
        small = small + 1 if abs(tj) < 1e-17 * max(1.0, abs(r)) else 0
        if j > 300 or abs(tj) > 1e3 * abs(t[1]) + 1e3: raise RuntimeError('asymptotic series at L did not reach the tolerance')
    return lY, -L**3 + r / L

def logD(E, l, rtol=3e-14):
    # log D(E) for a single finite complex number E and a single finite real number l. The imaginary part is
    # defined modulo 2 pi. rtol is the relative tolerance of the integration of the differential equation.
    E = _complex(E, 'E'); l = _float(l, 'l'); lam = l * (l + 1); rtol = _rtol(rtol)
    L = max(LMIN, CL * abs(E)**(1 / 6)); x0 = min(1.0, 2 / sqrt(abs(E))) if E != 0 else 1.0
    p, pp = _origin(E, l, x0)
    y = np.array([p, pp - x0**3 * p], dtype=complex) * np.exp(-x0**4 / 4)            # u = phi exp(-x^4/4) and u'
    f = lambda x, y: [y[1], -2 * x**3 * y[1] - (3 * x * x - lam / (x * x) + E) * y[0]]
    ls = 0.0; b = np.linspace(x0, L, int(np.ceil(sqrt(abs(E)) * L / 100)) + 2)
    for xa, xb in zip(b[:-1], b[1:]):                                                # segments with rescaling
        sol = solve_ivp(f, [xa, xb], y, rtol=rtol, atol=1e-300, method='DOP853', first_step=min(1e-3, xb - xa))
        if not sol.success: raise RuntimeError(sol.message)
        y = sol.y[:, -1]; m = abs(y).max(); y /= m; ls += log(m)
    lY, r = _infinity(E, l, L)
    with np.errstate(divide='ignore'):
        return ls + lY + np.log(y[1] + (L**3 - r) * y[0])                            # phi' - r phi, common factors in ls, lY

def logD0(l):
    # exact value at E = 0 from Bessel functions of index b = (2l+1)/8 = |s|/2: D(0) = 4 Gamma(b+1) 8^b / sqrt(2 pi)
    b = (2 * float(l) + 1) / 8
    return log(4) + lgamma(b + 1) + b * log(8) - 0.5 * log(2 * pi)

def Q(E, l, rtol=3e-14):
    # normalized determinant as a function of the oscillator energy E: Q_s(X) = Q(2 sqrt(2) X, 2|s| - 1/2)
    return np.exp(logD(E, l, rtol) - logD0(l))

def _Tk(kappa, s, rtol):
    # Eq. (11) of the Letter with X = exp(i pi/4) kappa, B = Q_s(X)/Q_s(-X), and A = Q_s(iX)/Q_s(-iX). It is written
    # as T = A + B + A B, so that T_s keeps its digits where A and B are both small. Close to a zero of T_s, where
    # the three terms cancel, the relative accuracy is lost. The second value is the factor by which the relative
    # errors of A and B are amplified in T_s, in units of max(1, |T_s|). It is large near the points where Q_s(-X)
    # or Q_s(-iX) vanishes. Equation (11) has removable singularities at these points.
    l = 2 * abs(s) - 0.5; E = (2 + 2j) * kappa                                       # E = 2 sqrt(2) X
    with np.errstate(over='ignore', invalid='ignore'):
        B = np.exp(logD(E, l, rtol) - logD(-E, l, rtol)); A = np.exp(logD(1j * E, l, rtol) - logD(-1j * E, l, rtol))
        t = A + B + A * B; m = max(1.0, abs(t))
        return t, abs(B) / m * abs(1 + A) + abs(A) / m * abs(1 + B)                  # divided first, no overflow

def Tk(kappa, s, rtol=3e-14):
    # T_s(kappa) for complex kappa. Near the removable singularities of Eq. (11) (X = -lambda_k or i lambda_k), where
    # the amplification factor exceeds AMP, T_s is the mean of Eq. (11) over 24 points of a circle around kappa.
    # T_s is an entire function, so its mean over the circle equals its value at the center, and the 24 points
    # approximate this mean. The radius 0.25 max(1, |kappa|)^(1/3) is a fixed fraction of the scale on which T_s
    # varies, and it is small compared with the distance between the singularities.
    # An ArithmeticError is raised if the amplification on the circle is still above AMP, if the means over 24 and
    # over 12 of the points differ by more than 1e-10 max(1, |T_s|), or if T_s exceeds the range of double precision.
    # The comparison of the two means tests the discretization of the circle. It does not test the integration,
    # since both means use the same values.
    s = _spin(s); kappa = _complex(kappa, 'kappa')
    t, amp = _Tk(kappa, s, rtol)
    if np.isfinite(t) and amp <= AMP: return t
    rho = 0.25 * max(1.0, abs(kappa))**(1 / 3)
    v = [_Tk(kappa + rho * np.exp(2j * pi * (j + 0.5) / 24), s, rtol) for j in range(24)]
    with np.errstate(over='ignore', invalid='ignore'):
        t = sum(x[0] / 24 for x in v); t12 = sum(x[0] / 12 for x in v[::2])
        if not (np.isfinite(t) and all(x[1] <= AMP for x in v) and abs(t - t12) <= 1e-10 * max(1.0, abs(t))):
            raise ArithmeticError('Tk: T_s overflows or the accuracy is not reached')
    return t

def _AB(xi, s, rtol=3e-14):
    # For real xi the energy E = xi^2/sqrt(2) is real. Then D(E) and D(-E) are real, and D(-iE) is the complex
    # conjugate of D(iE). Hence B = Q(E)/Q(-E) is real and A = Q(iE)/Q(-iE) = exp(2 i psi) with psi = arg D(iE).
    # The denominators of Eq. (11) do not vanish for real xi.
    xi = _real(xi); s = _spin(s); rtol = _rtol(rtol)
    l = 2 * abs(s) - 0.5; E = xi * xi / sqrt(2)
    if E == 0: return 1.0, 0.0
    B = np.exp(logD(E, l, rtol) - logD(-E, l, rtol)).real
    return B, logD(1j * E, l, rtol).imag

def T(xi, s, rtol=3e-14):
    # T_s at kappa_0 = exp(-i pi/4) xi^2/4 for real xi >= 0
    B, psi = _AB(xi, s, rtol)
    return (1 + B) * (1 + np.exp(2j * psi)) - 1

B0 = 2 * 4**(-1 / 6) / sqrt(3) * beta(1 / 3, 1 / 2); B1 = 2 * 4**(1 / 6) / sqrt(3) * beta(2 / 3, 1 / 2)
def F0_large(xi, s):
    # first three terms of the large xi expansion, Eq. (13) of the Letter (no real part)
    xi = _real(xi); s = _spin(s)
    return 1j * (-3 * B0 * xi**(4 / 3) / (32 * pi) + abs(s) / 4 + (1 / 6 - s * s) * B1 * xi**(-4 / 3) / (4 * pi))

_START = ((0.0,), ((0.0, 3.0 + 0j, 0.0),))                  # grid points, and entries (xi, T_s, arg T_s) on the grid
_GRID = {s: _START for s in (0, -2)}
_LOCK = {s: threading.Lock() for s in (0, -2)}
def _phase(xi, s):
    # arg T_s followed continuously from xi = 0 on the grid x -> x + 1.2/(1 + 2 x^(1/3)). The phase changes by less
    # than about 1.2 per step, since its derivative is close to -1.93 xi^(1/3) at large xi. A step is accepted if
    # the change, taken in (-pi, pi], is below 2 in modulus. The grid values are kept and reused in later calls.
    # Calls from several threads are safe. One thread at a time extends the grid of a given s. The extension is
    # made on a copy, and the stored grid is replaced as a whole. A grid that is long enough is used as it is.
    def step(t0, x):
        t = T(x, s, rtol=1e-8); d = np.angle(t / t0)
        if abs(d) >= 2.0: raise RuntimeError('F0: the phase of T_s changed too much in one step')
        return t, d
    with _LOCK[s]:
        xs, g = _GRID[s]
        if xs[-1] + 1.2 / (1 + 2 * xs[-1]**(1 / 3)) <= xi:
            g = list(g)
            while g[-1][0] + 1.2 / (1 + 2 * g[-1][0]**(1 / 3)) <= xi:
                x = g[-1][0] + 1.2 / (1 + 2 * g[-1][0]**(1 / 3)); t, d = step(g[-1][1], x)
                g.append((x, t, g[-1][2] + d))
            xs = tuple(e[0] for e in g); g = tuple(g); _GRID[s] = (xs, g)
        x0, t0, p0 = g[bisect_right(xs, xi) - 1]
    return p0 + (step(t0, xi)[1] if xi > x0 else 0.0)

def F0(xi, s, track=False):
    # Crossover function for real xi >= 0.
    # Real part: |T_s|^2 - 1 = 4 B (1 + B) cos^2(psi), Eq. (S86) of the Supplemental Material. This form keeps the
    # relative accuracy where the real part is exponentially small. It is below the smallest normal double precision
    # number for xi above about 115, and it is returned as zero for xi above about 120.
    # Imaginary part: arg T_s/(4 pi) on the branch continued from log 3 at xi = 0. For xi <= 5 the phase is followed
    # from xi = 0. For larger xi the branch is the one nearest to Eq. (13) of the Letter, which differs from
    # F_{0,s} by less than 0.01 there, while the branches are 1/2 apart. track=True follows the phase also for xi > 5.
    xi = _real(xi); s = _spin(s)
    B, psi = _AB(xi, s)
    a = np.angle((1 + B) * (1 + np.exp(2j * psi)) - 1)
    re = np.log1p(4 * B * (1 + B) * np.cos(psi)**2) / (8 * pi)
    target = _phase(xi, s) if (track or xi <= 5) else 4 * pi * F0_large(xi, s).imag
    im = (a + 2 * pi * np.round((target - a) / (2 * pi))) / (4 * pi)
    if abs(4 * pi * im - target) >= 1.0: raise RuntimeError('F0: the branch of the logarithm is not determined')
    return complex(re, im)

if __name__ == '__main__':
    # Self-test (about 50 s). The reference values were computed with multiprecision arithmetic by a different
    # method: the power series of phi_reg at x = 8 and the asymptotic series of Y itself.
    # Each check has a tolerance, and the script ends with a summary.
    REF_T = [   # s, xi, Re T_s, Im T_s
        (0, 0.5, 2.51700856699973, -0.42804434819137993),
        (0, 1, 1.1653895599557857, -1.123006398166898),
        (0, 2, -0.977991596280389, 0.20788314351587275),
        (0, 4, -0.9418760002011735, -0.3359416173923677),
        (0, 6, -0.9999948019654155, -0.003224289408104412),
        (0, 8, -0.4526104865038207, 0.8917083322006968),
        (0, 10, 0.9559151190934891, 0.2936431253646655),
        (0, 20, -0.9978337752240732, -0.06578569010106697),
        (-2, 0.5, 2.83846255947813, -0.1551778096683232),
        (-2, 1, 2.358297578759126, -0.5474988386579225),
        (-2, 2, 0.6255663243993379, -1.2244658444870435),
        (-2, 4, 0.35532998465753923, 0.9418950373440564),
        (-2, 6, -0.20028922603496158, 0.9797329494754575),
        (-2, 8, 0.4528274136376109, 0.8915982027043178),
        (-2, 10, 0.9208820761475968, -0.3898412520554289),
        (-2, 20, -0.9777205984090619, 0.2099105320050092),
        (0, 50, -0.7414134824357982, -0.6710484692348403),
        (0, 100, 0.3055618349631314, 0.9521722349522507),
        (-2, 50, -0.7937238160627924, -0.6082783111493607),
        (-2, 100, 0.33627989898779775, 0.9417620875448091),
    ]
    # The last entry n is the branch number, 4 pi Im F_{0,s} = arg T_s + 2 pi n with arg T_s in (-pi, pi].
    # For xi <= 20 it follows from the phase of the multiprecision T_s, followed from xi = 0 in steps of 0.25.
    # For xi = 50 and 100 it is the branch nearest to Eq. (13). It agrees with the phase followed from xi = 0
    # in double precision (track=True).
    REF_F = [   # s, xi, Re F_{0,s}, Im F_{0,s}, n
        (0, 1, 0.038312494847710384, -0.0610263217780773, 0),
        (0, 3, -0.0012364918932239973, -0.4863498430021601, -1),
        (0, 5, 6.509116872910094e-06, -0.9778058750841235, -2),
        (0, 6, 1.4964974359089068e-15, -1.2497434187567977, -2),
        (0, 10, -5.789970845964108e-13, -2.47628306797725, -5),
        (0, 20, 3.3987129605816956e-35, -6.244761157734634, -12),
        (-2, 1, 0.07036141564539325, -0.018153011900283667, 0),
        (-2, 3, 0.00014136896490194513, -0.2288615448211561, 0),
        (-2, 5, 1.326100869281078e-05, -0.6157841544290266, -1),
        (-2, 6, -3.01346958057551e-07, -0.8589528929940212, -2),
        (-2, 10, -1.0324075231763348e-12, -2.0318675305600893, -4),
        (-2, 20, -1.4253398456027356e-33, -5.766829318395854, -12),
        (0, 50, 1.0224393634897116e-102, -21.19146105858415, -42),
        (0, 100, -6.900545295694482e-254, -53.399711067261315, -107),
        (-2, 50, 7.818847671567933e-103, -20.697965114590406, -41),
        (-2, 100, -7.349075684135279e-254, -52.90229220381087, -106),
    ]
    REF_K = [   # s, kappa, Re T_s, Im T_s
        (0, complex(-0.6523471158134285, 0.6523471158134284), -1.0000000000000022, 24.981489471194934),   # Q_0(-X) = 0
        (0, complex(-0.6523536392845867, 0.6523536392845866), -1.0003192353017812, 24.98193835288614),    # close to it
        (0, complex(0, -100), 7.283060174174509e-18, 0.0),                                                # small T_s
        (-2, complex(0, -100), 1.2628061424616419e-17, 0.0),
        (0, complex(0, 2717.53), 1.257419101460947e308, 0.0),                                             # large T_s
    ]
    from fractions import Fraction
    from scipy.special import gamma
    bad = []
    def check(name, value, tol):
        if not value <= tol: bad.append('%s: %.1e exceeds %.0e' % (name, value, tol))
        return value
    def rejects(fn, *args):
        try: fn(*args)
        except ValueError: return 0
        return 1
    print('1. D(0) against the exact value 4 Gamma(|s|/2+1) 8^(|s|/2) / sqrt(2 pi):')
    for s in (0, -2):
        l = 2 * abs(s) - 0.5
        print('   s=%2d  relative difference %.1e' % (s, check('D(0), s=%d' % s, abs(np.exp(logD(0, l) - logD0(l)) - 1), 1e-13)))
    print('2. T_s(xi) against the reference values:')
    for s, xi, re_, im_ in REF_T:
        print('   s=%2d xi=%-4g |T - ref| = %.1e' % (s, xi, check('T, s=%d, xi=%g' % (s, xi), abs(T(xi, s) - complex(re_, im_)),
                                                                 2e-13 if xi <= 20 else 2e-12)))
    print('3. F_{0,s}(xi) against the reference values (relative for the real part, absolute for the imaginary part):')
    for s, xi, re_, im_, n_ in REF_F:
        F = F0(xi, s); n = int(round((4 * pi * F.imag - np.angle(np.exp(4j * pi * F.imag))) / (2 * pi)))
        print('   s=%2d xi=%-4g Re: %.1e   Im: %.1e   n = %d' % (s, xi,
              check('Re F0, s=%d, xi=%g' % (s, xi), abs(F.real / re_ - 1), 1e-10 if xi <= 20 else 1e-9),
              check('Im F0, s=%d, xi=%g' % (s, xi), abs(F.imag - im_), 1e-13 if xi <= 20 else 1e-12), n))
        check('branch number, s=%d, xi=%g' % (s, xi), abs(n - n_), 0)
    print('4. T_s = -1 at the quasi-exactly solvable point xi = 2 * 6^(1/4), s = -2:')
    print('   |T + 1| = %.1e' % check('T = -1', abs(T(2 * 6**0.25, -2) + 1), 1e-13))
    print('5. Z_{1,s} = sum_k 1/lambda_k from log Q_s on a circle, against the closed form (S88):')
    for s, rho in ((0, 0.2), (-2, 1.5)):
        l = 2 * abs(s) - 0.5; th = 2 * pi * (np.arange(24) + 0.5) / 24; X = rho * np.exp(1j * th)
        lq = np.array([logD(2 * sqrt(2) * x, l) for x in X]) - logD0(l)
        Z1 = -np.mean(lq * np.exp(-1j * th)) / rho
        ex = sqrt(pi) * gamma(0.25) * gamma(0.25 + abs(s) / 2) / (8 * gamma(0.75) * gamma(0.75 + abs(s) / 2))
        print('   s=%2d  Z_1 = %.15f   closed form %.15f   difference %.1e' % (s, Z1.real, ex, check('Z_1, s=%d' % s, abs(Z1 - ex), 1e-13)))
    print('6. F_{0,s}(xi) with the phase followed from xi = 0 (track=True) against the default, xi = 12:')
    for s in (0, -2):
        print('   s=%2d  difference %.1e' % (s, check('track, s=%d' % s, abs(F0(12, s, track=True) - F0(12, s)), 0)))
    print('7. T_s(kappa) for complex kappa against the reference values, relative to max(1, |T_s|) or to |T_s| if small:')
    for s, kappa, re_, im_ in REF_K:
        ref = complex(re_, im_); scale = abs(ref) if abs(ref) < 1e-3 else max(1.0, abs(ref))
        print('   s=%2d kappa = %-42s %.1e' % (s, '%.16g%+.16gi' % (kappa.real, kappa.imag),
              check('Tk, s=%d, kappa=%s' % (s, kappa), abs(Tk(kappa, s) - ref) / scale, 1e-11)))
    print('   Tk at kappa_0 against T, xi = 3: %.1e' % check('Tk = T', max(abs(Tk(np.exp(-1j * pi / 4) * 9 / 4, s) - T(3, s)) for s in (0, -2)), 1e-13))
    print('8. Input types and invalid inputs:')
    same = all(T(x, s) == T(16.0, 0) for x in (16, np.int8(16), np.float32(16), np.array(16.0), Fraction(16))
               for s in (0, 0.0, np.int8(0), Fraction(0))) and T(Fraction(1, 2), Fraction(-2)) == T(0.5, -2)
    print('   T(16, 0) does not depend on the numerical type of the arguments: %s' % (check('input types', 0 if same else 1, 0) == 0))
    cases = [(T, -1, 0), (T, 1 + 1j, 0), (T, float('nan'), 0), (T, [1, 2], 0), (T, '1', 0), (T, 0, -1), (T, 1, 2),
             (T, np.ma.masked, 0), (T, np.ma.array(2.0, mask=True), 0), (F0, -1, 0), (F0, 1, 1), (Tk, 'a', 0), (Tk, 1j, 1),
             (T, 1, Fraction(-2) + Fraction(1, 10**18)), (T, 1, Fraction(1, 10**400)), (T, Fraction(-1, 10**400), 0),
             (F0, Fraction(-1, 10**400), 0), (Tk, 1, Fraction(1, 10**400)),              # tested before rounding
             (T, 1, 0, float('inf')), (T, 0, 0, float('nan')), (Tk, 1, 0, float('inf')), (logD, 1, -0.5, 1e-16),   # rtol
             (logD, np.ma.array(2.0, mask=True), -0.5), (Q, np.ma.masked, -0.5), (Q, 2.0, np.ma.masked)]
    print('   invalid inputs accepted: %d of %d' % (check('invalid inputs', sum(rejects(*c) for c in cases), 0), len(cases)))
    print('9. F_{0,s}(xi) from four threads at the same time, against the values of sequential calls:')
    pts = [(5.0, 0), (5.0, -2), (3.3, 0), (2.2, -2)]; seq = [F0(*p) for p in pts]; out = {}
    for s in (0, -2): _GRID[s] = _START                                              # start again from xi = 0
    def work(i):
        for p in (pts if i % 2 == 0 else pts[::-1]): out[i, p] = F0(*p)
    threads = [threading.Thread(target=work, args=(i,)) for i in range(4)]
    for t in threads: t.start()
    for t in threads: t.join()
    differ = sum(out.get((i, p)) != v for i in range(4) for p, v in zip(pts, seq)) + sum(F0(*p) != v for p, v in zip(pts, seq))
    print('   values that differ: %d of %d' % (check('threads', differ, 0), 5 * len(pts)))
    print('All checks passed.' if not bad else 'FAILED:\n   ' + '\n   '.join(bad))
    sys.exit(1 if bad else 0)


==> anc/fig1_sequences.csv <==
s,xi,N,Re_delta,Im_delta
0,0.5,2000,0.080677020739,-0.005595539620
0,0.5,2300,0.080506618825,-0.005860781983
0,0.5,2700,0.080321629562,-0.006147284155
0,0.5,3200,0.080136683938,-0.006431891010
0,0.5,3800,0.079959979385,-0.006701761786
0,0.5,4400,0.079816602932,-0.006919001113
0,0.5,5200,0.079660600875,-0.007153342281
0,0.5,6000,0.079532557809,-0.007343910139
0,0.5,7100,0.079387793882,-0.007557222520
0,0.5,8300,0.079258520566,-0.007745612449
0,0.5,9700,0.079133732361,-0.007925444366
0,0.5,11300,0.079015128646,-0.008094414018
0,0.5,13300,0.078892019638,-0.008267702172
0,0.5,15500,0.078779262505,-0.008424485157
0,0.5,18200,0.078663619305,-0.008583327447
0,0.5,21300,0.078552673495,-0.008733850236
0,0.5,24900,0.078444551519,-0.008878795093
0,0.5,29200,0.078336139727,-0.009022428030
0,0.5,34200,0.078230302373,-0.009161052217
0,0.5,40000,0.078126995336,-0.009294893737
0,0.75,2000,0.068768192778,-0.016982843564
0,0.75,2300,0.068528144086,-0.017454684982
0,0.75,2700,0.068259958334,-0.017972409629
0,0.75,3200,0.067983197051,-0.018495923628
0,0.75,3800,0.067710050428,-0.019001672011
0,0.75,4400,0.067481808456,-0.019415911182
0,0.75,5200,0.067226521041,-0.019870284522
0,0.75,6000,0.067011540629,-0.020245717616
0,0.75,7100,0.066762689369,-0.020672314231
0,0.75,8300,0.066535519670,-0.021054528366
0,0.75,9700,0.066312174700,-0.021423889905
0,0.75,11300,0.066096646351,-0.021774584340
0,0.75,13300,0.065870142935,-0.022137388599
0,0.75,15500,0.065660765646,-0.022467822051
0,0.75,18200,0.065444745975,-0.022804069418
0,0.75,21300,0.065236881877,-0.023123424070
0,0.75,24900,0.065034288011,-0.023430972337
0,0.75,29200,0.064831655663,-0.023735149187
0,0.75,34200,0.064634783387,-0.024027602852
0,0.75,40000,0.064443903935,-0.024308439654
0,1,2000,0.051526356465,-0.036143012250
0,1,2300,0.051181045700,-0.036965775898
0,1,2700,0.050791000906,-0.037874887946
0,1,3200,0.050384650947,-0.038800226402
0,1,3800,0.049980836300,-0.039699001020
0,1,4400,0.049642118560,-0.040437853628
0,1,5200,0.049262766283,-0.041250083169
0,1,6000,0.048943568643,-0.041921798040
0,1,7100,0.048575121540,-0.042684725371
0,1,8300,0.048240364333,-0.043367109898
0,1,9700,0.047913228758,-0.044024717992
0,1,11300,0.047599790442,-0.044646787737
0,1,13300,0.047273093821,-0.045287382311
0,1,15500,0.046973779079,-0.045867754562
0,1,18200,0.046667815718,-0.046454971469
0,1,21300,0.046376212073,-0.047009281683
0,1,24900,0.046094676102,-0.047539791343
0,1,29200,0.045815709610,-0.048061191011
0,1,34200,0.045547136250,-0.048559362719
0,1,40000,0.045288987240,-0.049034858328
0,1.25,2000,0.030634778092,-0.066219524218
0,1.25,2300,0.030231675663,-0.067536169841
0,1.25,2700,0.029778594915,-0.068990718863
0,1.25,3200,0.029309869757,-0.070469518766
0,1.25,3800,0.028848096330,-0.071902779876
0,1.25,4400,0.028464277439,-0.073077759961
0,1.25,5200,0.028038562315,-0.074365116194
0,1.25,6000,0.027683939380,-0.075425742104
0,1.25,7100,0.027278822402,-0.076625383981
0,1.25,8300,0.026914740646,-0.077693443590
0,1.25,9700,0.026562637688,-0.078718013262
0,1.25,11300,0.026228677742,-0.079682770392
0,1.25,13300,0.025884081777,-0.080671618857
0,1.25,15500,0.025571430099,-0.081563386420
0,1.25,18200,0.025254781380,-0.082461674555
0,1.25,21300,0.024955686958,-0.083305957704
0,1.25,24900,0.024669334331,-0.084110696745
0,1.25,29200,0.024387860241,-0.084898532563
0,1.25,34200,0.024118933934,-0.085648473215
0,1.25,40000,0.023862290846,-0.086361783770
0,1.5,1000,0.013316514790,-0.098815687035
0,1.5,1100,0.013086491351,-0.100357732590
0,1.5,1300,0.012691522788,-0.102963783824
0,1.5,1400,0.012519856343,-0.104081652249
0,1.5,1600,0.012216345553,-0.106038597590
0,1.5,1800,0.011955062271,-0.107705343995
0,1.5,2100,0.011622548132,-0.109805549392
0,1.5,2300,0.011431464261,-0.111003133076
0,1.5,2600,0.011180096061,-0.112569494789
0,1.5,3000,0.010895736768,-0.114330665773
0,1.5,3400,0.010655052214,-0.115813774504
0,1.5,3800,0.010447462318,-0.117088293568
0,1.5,4300,0.010223673431,-0.118458267853
0,1.5,4800,0.010030613106,-0.119637419337
0,1.5,5500,0.009799532763,-0.121046247071
0,1.5,6200,0.009603246382,-0.122241382000
0,1.5,7000,0.009411034822,-0.123410840343
0,1.5,7800,0.009245166367,-0.124419698627
0,1.5,8900,0.009049834355,-0.125607804973
0,1.5,10000,0.008883437239,-0.126620291720
-2,0.75,16000,0.100845405234,-0.012033879653
-2,0.75,17200,0.100274636492,-0.012049256162
-2,0.75,18400,0.099758909495,-0.012062664998
-2,0.75,19700,0.099252069082,-0.012075224760
-2,0.75,21100,0.098756903833,-0.012086771294
-2,0.75,22700,0.098244893176,-0.012097840216
-2,0.75,24300,0.097781136146,-0.012107015237
-2,0.75,26000,0.097332884105,-0.012115048999
-2,0.75,27900,0.096877695015,-0.012122312140
-2,0.75,29900,0.096442651481,-0.012128366076
-2,0.75,32100,0.096008143836,-0.012133508113
-2,0.75,34400,0.095595549209,-0.012137523375
-2,0.75,36900,0.095187873373,-0.012140634502
-2,0.75,39500,0.094802075742,-0.012142773205
-2,0.75,42400,0.094410638401,-0.012144122321
-2,0.75,45400,0.094042285439,-0.012144618955
-2,0.75,48700,0.093673488055,-0.012144347877
-2,0.75,52200,0.093317673637,-0.012143340886
-2,0.75,56000,0.092966249589,-0.012141610552
-2,0.75,60000,0.092629611389,-0.012139250371
-2,0.75,120000,0.089663692073,-0.012085179118
-2,0.75,240000,0.087333266233,-0.011988767525
-2,0.75,480000,0.085497188141,-0.011862136443
-2,1,5000,0.110533771946,-0.019173495974
-2,1,5600,0.109068589655,-0.019337427665
-2,1,6200,0.107810243715,-0.019475927129
-2,1,6900,0.106540978986,-0.019612348011
-2,1,7700,0.105291510991,-0.019742592179
-2,1,8600,0.104082015228,-0.019864224764
-2,1,9600,0.102924646222,-0.019976078083
-2,1,10800,0.101733464388,-0.020086205063
-2,1,12000,0.100707794599,-0.020176739760
-2,1,13400,0.099671967369,-0.020263960073
-2,1,14900,0.098711371337,-0.020340924094
-2,1,16700,0.097715955657,-0.020416557838
-2,1,18600,0.096809353009,-0.020481670731
-2,1,20700,0.095940618626,-0.020540570846
-2,1,23100,0.095080934932,-0.020595367228
-2,1,25800,0.094245440255,-0.020645160387
-2,1,28800,0.093443618039,-0.020689595788
-2,1,32100,0.092680756464,-0.020728679913
-2,1,35900,0.091921957980,-0.020764309771
-2,1,40000,0.091214574307,-0.020794452617
-2,1,80000,0.087232020229,-0.020899624693
-2,1,160000,0.084060280741,-0.020881709891
-2,1,320000,0.081529265011,-0.020775295029
-2,1,640000,0.079502371609,-0.020609498287
-2,1.25,5000,0.107413106142,-0.028728748308
-2,1.25,5600,0.105878809292,-0.029028015524
-2,1.25,6200,0.104544550381,-0.029280934546
-2,1.25,6900,0.103185296145,-0.029531386131
-2,1.25,7700,0.101835707507,-0.029772677049
-2,1.25,8600,0.100519696033,-0.030000696567
-2,1.25,9600,0.099252564647,-0.030213275541
-2,1.25,10800,0.097941276138,-0.030425839110
-2,1.25,12000,0.096806957912,-0.030603422929
-2,1.25,13400,0.095656930315,-0.030777292589
-2,1.25,14900,0.094586709295,-0.030933303364
-2,1.25,16700,0.093474162565,-0.031089320258
-2,1.25,18600,0.092457909421,-0.031226105790
-2,1.25,20700,0.091481546249,-0.031352138690
-2,1.25,23100,0.090512946484,-0.031471716023
-2,1.25,25800,0.089569327719,-0.031582736603
-2,1.25,28800,0.088661629115,-0.031684183931
-2,1.25,32100,0.087796094649,-0.031775793390
-2,1.25,35900,0.086933254272,-0.031861888259
-2,1.25,40000,0.086127111136,-0.031937372870
-2,1.25,80000,0.081553556331,-0.032262456383
-2,1.25,160000,0.077860475246,-0.032368129480
-2,1.25,320000,0.074872149513,-0.032320144603
-2,1.5,5000,0.103337283739,-0.040297061182
-2,1.5,5600,0.101680669490,-0.040787376666
-2,1.5,6200,0.100234806309,-0.041204430156
-2,1.5,6900,0.098757172396,-0.041619956439
-2,1.5,7700,0.097285609404,-0.042022797253
-2,1.5,8600,0.095846573904,-0.042405873404
-2,1.5,9600,0.094457284407,-0.042765237966
-2,1.5,10800,0.093015817340,-0.043126897522
-2,1.5,12000,0.091765816214,-0.043430989676
-2,1.5,13400,0.090495578873,-0.043730634604
-2,1.5,14900,0.089310811324,-0.044001319258
-2,1.5,16700,0.088076397109,-0.044273993798
-2,1.5,18600,0.086946277842,-0.044514960265
-2,1.5,20700,0.085858163473,-0.044738852242
-2,1.5,23100,0.084776351506,-0.044953263644
-2,1.5,25800,0.083720116191,-0.045154440855
-2,1.5,28800,0.082701848914,-0.045340462114
-2,1.5,32100,0.081728765003,-0.045510688177
-2,1.5,35900,0.080756579448,-0.045673122342
-2,1.5,40000,0.079846285361,-0.045818042175
-2,1.5,80000,0.074641856594,-0.046499996675
-2,1.5,160000,0.070381939072,-0.046842930667
-2,1.75,5000,0.098684656373,-0.054098108175
-2,1.75,5600,0.096900413762,-0.054844325094
-2,1.75,6200,0.095339349132,-0.055481059796
-2,1.75,6900,0.093740320779,-0.056117459535
-2,1.75,7700,0.092144164657,-0.056736518024
-2,1.75,8600,0.090579681934,-0.057327325773
-2,1.75,9600,0.089065842293,-0.057883684711
-2,1.75,10800,0.087491502313,-0.058445965947
-2,1.75,12000,0.086123202193,-0.058920862436
-2,1.75,13400,0.084729749780,-0.059391006765
-2,1.75,14900,0.083427259715,-0.059817883440
-2,1.75,16700,0.082067236171,-0.060250337767
-2,1.75,18600,0.080819401073,-0.060634897776
-2,1.75,20700,0.079615417814,-0.060994583787
-2,1.75,23100,0.078415876867,-0.061341574252
-2,1.75,25800,0.077242188381,-0.061669827636
-2,1.75,28800,0.076108273757,-0.061976111629
-2,1.75,32100,0.075022391373,-0.062259177009
-2,1.75,35900,0.073935217205,-0.062532283077
-2,1.75,40000,0.072915114989,-0.062778936139
-2,2,5000,0.094134198240,-0.070435522083
-2,2,5600,0.092221011809,-0.071503928865
-2,2,6200,0.090543720276,-0.072417697168
-2,2,6900,0.088822298206,-0.073333195025
-2,2,7700,0.087100548803,-0.074226160279
-2,2,8600,0.085409592632,-0.075080917224
-2,2,9600,0.083770134129,-0.075888442120
-2,2,10800,0.082061702872,-0.076707527578
-2,2,12000,0.080573937830,-0.077401993560
-2,2,13400,0.079055965833,-0.078092293969
-2,2,14900,0.077634415659,-0.078721820848
-2,2,16700,0.076147253442,-0.079362657451
-2,2,18600,0.074780171285,-0.079935527896
-2,2,20700,0.073458718024,-0.080474301228
-2,2,23100,0.072139725133,-0.080997181908
-2,2,25800,0.070846767652,-0.081495092075
-2,2,28800,0.069595323225,-0.081962995905
-2,2,32100,0.068394716133,-0.082398733722
-2,2,35900,0.067190498516,-0.082822640316
-2,2,40000,0.066058540515,-0.083208926978
-2,2.25,5000,0.090430986757,-0.089679909095
-2,2.25,5600,0.088389256451,-0.091130588741
-2,2.25,6200,0.086596703061,-0.092373631431
-2,2.25,6900,0.084754459558,-0.093621496204
-2,2.25,7700,0.082909268319,-0.094841365191
-2,2.25,8600,0.081094507719,-0.096011912442
-2,2.25,9600,0.079332539378,-0.097120728729
-2,2.25,10800,0.077493799892,-0.098248771182
-2,2.25,12000,0.075890314860,-0.099208204013
-2,2.25,13400,0.074252076590,-0.100165006400
-2,2.25,14900,0.072715846429,-0.101040648752
-2,2.25,16700,0.071106540584,-0.101935444789
-2,2.25,18600,0.069625177742,-0.102738653291
-2,2.25,20700,0.068191398863,-0.103497289194
-2,2.25,23100,0.066758428886,-0.104236936714
-2,2.25,25800,0.065351902370,-0.104944774028
-2,2.25,28800,0.063988762863,-0.105613491077
-2,2.25,32100,0.062679326247,-0.106239726577
-2,2.25,35900,0.061364274613,-0.106852616519
-2,2.25,40000,0.060126572197,-0.107414672261
-2,2.5,5000,0.088220997543,-0.112177912116
-2,2.5,5600,0.086056274223,-0.114051658614
-2,2.5,6200,0.084154486301,-0.115659387003
-2,2.5,6900,0.082198734839,-0.117275655244
-2,2.5,7700,0.080238560298,-0.118858195736
-2,2.5,8600,0.078309421259,-0.120379426446
-2,2.5,9600,0.076435148145,-0.121823173771
-2,2.5,10800,0.074477862901,-0.123295060546
-2,2.5,12000,0.072769850216,-0.124549728521
-2,2.5,13400,0.071023688889,-0.125803832137
-2,2.5,14900,0.069385196688,-0.126954377875
-2,2.5,16700,0.067667642688,-0.128133215577
-2,2.5,18600,0.066085603437,-0.129194404268
-2,2.5,20700,0.064553420445,-0.130199630070
-2,2.5,23100,0.063021140416,-0.131182746740
-2,2.5,25800,0.061516186371,-0.132126726931
-2,2.5,28800,0.060056743411,-0.133021684886
-2,2.5,32100,0.058653939696,-0.133862876479
-2,2.5,35900,0.057244263402,-0.134689358080
-2,2.5,40000,0.055916707631,-0.135450396536

